Isospin-breaking effects in the three-pion contribution to hadronic vacuum polarization

Isospin-breaking (IB) effects are required for an evaluation of hadronic vacuum polarization at subpercent precision. While the dominant contributions arise from the $e^+e^-\to\pi^+\pi^-$ channel, also IB in the subleading channels can become relevant for a detailed understanding, e.g., of the comparison to lattice QCD. Here, we provide such an analysis for $e^+e^-\to 3\pi$ by extending our dispersive description of the process, including estimates of final-state radiation (FSR) and $\rho$-$\omega$ mixing. In particular, we develop a formalism to capture the leading infrared-enhanced effects in terms of a correction factor $\eta_{3\pi}$ that generalizes the analog treatment of virtual and final-state photons in the $2\pi$ case. The global fit to the $e^+e^-\to 3\pi$ data base, subject to constraints from analyticity, unitarity, and the chiral anomaly, gives $a_\mu^{3\pi}|_{\leq 1.8\,\text{GeV}}=45.91(53)\times 10^{-10}$ for the total $3\pi$ contribution to the anomalous magnetic moment of the muon, of which $a_\mu^\text{FSR}[3\pi]=0.51(1)\times 10^{-10}$ and $a_\mu^{\rho\text{-}\omega}[3\pi]=-2.68(70)\times 10^{-10}$ can be ascribed to IB. We argue that the resulting cancellation with $\rho$-$\omega$ mixing in $e^+e^-\to 2\pi$ can be understood from a narrow-resonance picture, and provide updated values for the vacuum-polarization-subtracted vector-meson parameters $M_\omega=782.70(3)\,\text{MeV}$, $M_\phi=1019.21(2)\,\text{MeV}$, $\Gamma_\omega=8.71(3)\,\text{MeV}$, and $\Gamma_\phi=4.27(1)\,\text{MeV}$.

==> anc/bareta3pi.dat <==
\sqrt{q^2}/GeV  \bar{\eta}_{3\pi}(q^2)
4.187111699999999659e-01 6.253957267074994775e+00
4.605822869999999236e-01 5.552335004193466261e+00
4.745393259999999280e-01 5.396667268620514157e+00
4.884963649999999324e-01 5.276725223010060084e+00
5.024534039999999369e-01 5.165894137710250078e+00
5.164104429999999413e-01 5.066723015261201724e+00
5.303674819999999457e-01 4.974742363174112114e+00
5.443245209999999501e-01 4.889925034870350018e+00
5.582815599999999545e-01 4.810864602676262258e+00
5.722385989999999589e-01 4.737505783899091050e+00
5.861956379999999633e-01 4.668956553038642099e+00
6.001526769999999678e-01 4.604676986205045175e+00
6.141097159999999722e-01 4.543582317065859577e+00
6.280667549999999766e-01 4.487690228960923733e+00
6.420237939999998700e-01 4.434328669958142122e+00
6.559808329999999854e-01 4.384023721710051724e+00
6.699378719999998788e-01 4.336615136318282104e+00
6.838949109999999942e-01 4.291802006046648188e+00
6.978519499999999987e-01 4.249416925361924058e+00
7.118089889999998920e-01 4.209362194401021107e+00
7.257660280000000075e-01 4.171414397485658121e+00
7.397230669999999009e-01 4.135492221977023597e+00
7.536801060000000163e-01 4.101110460509555189e+00
7.676371449999999097e-01 4.068939325998245593e+00
7.815941839999999141e-01 4.038299513314457023e+00
7.955512229999999185e-01 4.008864537492175195e+00
8.095082619999999229e-01 3.981784687663352251e+00
8.234653009999999274e-01 3.955560610485601813e+00
8.374223399999999318e-01 3.930629716958912390e+00
8.513793789999999362e-01 3.905115095333878017e+00
8.653364179999999406e-01 3.883589464812319481e+00
8.792934569999999450e-01 3.861649099483163816e+00
8.932504959999999494e-01 3.839812161049577899e+00
9.072075349999999538e-01 3.817537687413317560e+00
9.211645739999998472e-01 3.795587220167548459e+00
9.351216129999999627e-01 3.772809421734064639e+00
9.490786519999998561e-01 3.749185087056413401e+00
9.630356909999999715e-01 3.725719828730841954e+00
9.769927299999998649e-01 3.701833876003259860e+00
9.909497689999998693e-01 3.678156929638332073e+00
1.004906807999999874e+00 3.654760202941866432e+00
1.018863846999999989e+00 3.631901704517579432e+00
1.032820885999999883e+00 3.609790958027668140e+00
1.046777924999999998e+00 3.588381067416779757e+00
1.060734963999999891e+00 3.568171644812902166e+00
1.074692003000000007e+00 3.548595368821812812e+00
1.088649041999999900e+00 3.529900484857876108e+00
1.102606081000000016e+00 3.512576470698362652e+00
1.116563119999999909e+00 3.496007464518945618e+00
1.130520158999999802e+00 3.480311972224901407e+00
1.144477197999999918e+00 3.465483375443012548e+00
1.158434237000000033e+00 3.451500711246204833e+00
1.172391275999999927e+00 3.437734058875906662e+00
1.186348314999999820e+00 3.425915167610630530e+00
1.200305353999999936e+00 3.414253504300825082e+00
1.214262392999999829e+00 3.403181266308648922e+00
1.228219431999999944e+00 3.392784513190503670e+00
1.242176470999999838e+00 3.382979281289422158e+00
1.256133509999999953e+00 3.373743880014144825e+00
1.270090548999999847e+00 3.365029985274208713e+00
1.284047587999999740e+00 3.356714199787697250e+00
1.298004627000000077e+00 3.348899411092804534e+00
1.311961665999999971e+00 3.341538047495723252e+00
1.325918704999999864e+00 3.334527206338116390e+00
1.339875743999999758e+00 3.327901411181568125e+00
1.353832782999999873e+00 3.321571415235731184e+00
1.367789821999999988e+00 3.315578770460598346e+00
1.381746860999999882e+00 3.309870968288325610e+00
1.395703899999999997e+00 3.304431210944832831e+00
1.409660938999999891e+00 3.299241669573022673e+00
1.423617977999999784e+00 3.294284284544854113e+00
1.437575016999999900e+00 3.289537183682798460e+00
1.451532056000000015e+00 3.285020155032463585e+00
1.465489094999999908e+00 3.280664405090620406e+00
1.479446133999999802e+00 3.276507909983697342e+00
1.493403172999999695e+00 3.272494570789499235e+00
1.507360212000000033e+00 3.268647669409577183e+00
1.521317250999999926e+00 3.264947733999102653e+00
1.535274289999999819e+00 3.261714125735702297e+00
1.605059484999999952e+00 3.245333808424117006e+00
1.674844679999999864e+00 3.232164559182013619e+00
1.814415069999999908e+00 3.210258507638377168e+00
1.953985459999999730e+00 3.193603989178901870e+00

